Scaling of the Anomalous Boost in Relativistic Jet Boundary Layer

We investigate the one-dimensional interaction of a relativistic jet and an external medium. Relativistic magnetohydrodynamic simulations show an anomalous boost of the jet fluid in the boundary layer, as previously reported. We describe the boost mechanism using an ideal relativistic fluid and magnetohydrodynamic theory. The kinetic model is also examined for further understanding. Simple scaling laws for the maximum Lorentz factor are derived, and verified by the simulations.

==> Ancillary_files/src77/1d.f <==
c-----------------------------------------------------------------------
      program main
c-----------------------------------------------------------------------
c     One-dimensional relativistic magnetohydrodynamic code
c     without normal magnetic field (B_x=0)
c-----------------------------------------------------------------------
c     2009/08/01  S. Zenitani  1D HLL/HLLD solver
c     2010/04/26  S. Zenitani  a trivial bug fixed (sound speed in HLL flux)
c----------------------------------------------------------------------|
      implicit none
      integer ix, margin
      integer i, j, k, kout, loop_max, lm_type
      real*8 t, tend, tout, dt, dtout, cfl
      logical hlld
      character*256 filename
c      parameter(ix=12802,hlld=.true.,margin=1,loop_max=30000)
      parameter(ix=6402,hlld=.true.,margin=1,loop_max=30000)
c      parameter(ix=6402,hlld=.false.,margin=1,loop_max=30000)
c-----------------------------------------------------------------------
      real*8 x(ix),dx
c     conserved variables (U)
      real*8 Ud(ix), Um(ix,3), Ue(ix)
      real*8 Ub(ix,3)
c     conserved variables (U*)
      real*8 U1d(ix), U1m(ix,3), U1e(ix)
      real*8 U1b(ix,3)
c     primitive variables (V)
      real*8 Vd(ix), Vv(ix,3), Vp(ix)
c     left states (VL)
      real*8 VLd(ix), VLv(ix,3), VLp(ix)
      real*8 ULb(ix,3)
c     right states (VR)
      real*8 VRd(ix), VRv(ix,3), VRp(ix)
      real*8 URb(ix,3)
c     numerical flux (F)
      real*8 Fd(ix), Fm(ix,3), Fe(ix), Fb(ix,3)
c-----------------------------------------------------------------------
c     parameters
c-----------------------------------------------------------------------
      cfl   = 0.8d0
      tend  = 0.4d0
      dtout = 0.1d0
      lm_type = 2  ! 0: flat, 1: minmod, 2: MC limiter
c-----------------------------------------------------------------------

      call model(Ud,Um,Ue,Ub,margin,x,dx,ix)
c     2 : Riemann fans (R,L)
      dt   = cfl * dx / 2
      t    =  0.d0
      tout =  -dt/3.d0
      kout = 0

      if ( dt .gt. dtout ) then
         write(6,*) 'error: ', dt, '>', dtout
         stop
      endif
      write(6,*) '[Params]'
      write(6,998) dt, dtout, ix
 998  format ('dt:', 1p, e10.3, ' dtout:', 1p, e10.3, ' grids:', i5 )
      write(6,*) '== start =='

c-----------------------------------------------------------------------
      do k=1,loop_max

c     U ==> V (1)
c         write(6,*) 'U --> V'
         call u2v(Ud,Um,Ue,Ub,Vd,Vv,Vp,ix)
c   -----------------  
c     [ output ]
         if ( t .ge. tout ) then
            write(6,*) 'data output   t = ', t
            write(filename,990) kout
 990        format ('data/field-',i3.3,'.dat')
            call output(filename,ix,t,x,Ud,Um,Ue,Ub,Vd,Vv,Vp)
            kout = kout + 1
            tout = tout + dtout
         endif
c     [ end? ]
         if ( k .eq. loop_max ) then
            write(6,*) 'max loop'
            goto 1000
         endif
         if ( t .ge. tend ) then
            goto 1000
         endif
c   -----------------  
c     V ==> VR, VL
         call limiter(Vd,VLd,VRd,dx,ix,lm_type)
         call limiter(Vv(1,1),VLv(1,1),VRv(1,1),dx,ix,lm_type)
         call limiter(Vv(1,2),VLv(1,2),VRv(1,2),dx,ix,lm_type)
         call limiter(Vv(1,3),VLv(1,3),VRv(1,3),dx,ix,lm_type)
         call limiter(Vp,VLp,VRp,dx,ix,lm_type)
         call limiter(Ub(1,1),ULb(1,1),URb(1,1),dx,ix,lm_type)
         call limiter(Ub(1,2),ULb(1,2),URb(1,2),dx,ix,lm_type)
         call limiter(Ub(1,3),ULb(1,3),URb(1,3),dx,ix,lm_type)
c         write(6,*) Vv(16,1), VLv(16,1), VRv(16,1)
c     VR, VL ==> Riemann Flux
         call hll(Fd,Fm,Fe,Fb,VLd,VLv,VLp,ULb,VRd,VRv,VRp,URb,ix,hlld)
c     U* = U + (dt/dx) (F-F)
         call rk21(Ud,U1d,Fd,dt,dx,ix)
         call rk21(Um(1,1),U1m(1,1),Fm(1,1),dt,dx,ix)
         call rk21(Um(1,2),U1m(1,2),Fm(1,2),dt,dx,ix)
         call rk21(Um(1,3),U1m(1,3),Fm(1,3),dt,dx,ix)
         call rk21(Ue,U1e,Fe,dt,dx,ix)
         call rk21(Ub(1,1),U1b(1,1),Fb(1,1),dt,dx,ix)
         call rk21(Ub(1,2),U1b(1,2),Fb(1,2),dt,dx,ix)
         call rk21(Ub(1,3),U1b(1,3),Fb(1,3),dt,dx,ix)
c     U* ==> V (1)
c         write(6,*) 'U* --> V'
         call u2v(U1d,U1m,U1e,U1b,Vd,Vv,Vp,ix)
c     V ==> VR, VL
         call limiter(Vd,VLd,VRd,dx,ix,lm_type)
         call limiter(Vv(1,1),VLv(1,1),VRv(1,1),dx,ix,lm_type)
         call limiter(Vv(1,2),VLv(1,2),VRv(1,2),dx,ix,lm_type)
         call limiter(Vv(1,3),VLv(1,3),VRv(1,3),dx,ix,lm_type)
         call limiter(Vp,VLp,VRp,dx,ix,lm_type)
         call limiter(U1b(1,1),ULb(1,1),URb(1,1),dx,ix,lm_type)
         call limiter(U1b(1,2),ULb(1,2),URb(1,2),dx,ix,lm_type)
         call limiter(U1b(1,3),ULb(1,3),URb(1,3),dx,ix,lm_type)
c     VR, VL ==> Riemann Flux
         call hll(Fd,Fm,Fe,Fb,VLd,VLv,VLp,ULb,VRd,VRv,VRp,URb,ix,hlld)
c     U_new = 0.5( U_old + U* + F dt )
         call rk22(Ud,U1d,Fd,dt,dx,ix)
         call rk22(Um(1,1),U1m(1,1),Fm(1,1),dt,dx,ix)
         call rk22(Um(1,2),U1m(1,2),Fm(1,2),dt,dx,ix)
         call rk22(Um(1,3),U1m(1,3),Fm(1,3),dt,dx,ix)
         call rk22(Ue,U1e,Fe,dt,dx,ix)
         call rk22(Ub(1,1),U1b(1,1),Fb(1,1),dt,dx,ix)
         call rk22(Ub(1,2),U1b(1,2),Fb(1,2),dt,dx,ix)
         call rk22(Ub(1,3),U1b(1,3),Fb(1,3),dt,dx,ix)
         t=t+dt
      enddo

 1000 continue

      write(6,*) '== end =='
      end
c-----------------------------------------------------------------------


==> Ancillary_files/src77/advance.f <==
c======================================================================|
      subroutine advance(wk,wF,dt,dx,ix)
c======================================================================|
      implicit none
c----------------------------------------------------------------------|
c     incoming variables
      real*8 wk(ix)
      real*8 wF(ix)
      real*8 dt, dx, dtx
      integer i, ix

      dtx = dt/dx
c      dtx = dt
c      write(6,*) dt, dx, dtx
      do i=2,ix-1
         wk(i) = wk(i) + dtx * ( wF(i-1) - wF(i) )
      enddo

      return
      end


==> Ancillary_files/src77/hll.f <==
c======================================================================|
      subroutine hll(Fd,Fm,Fe,Fb,VLd,VLv,VLp,ULb,VRd,VRv,VRp,URb,ix,
     $     hlld)
c======================================================================|
c     HLL/HLLD solver
c     Ref. Mignone & Bodo (2006)
c     Ref. Mignone et al. (2009) section 3.4.1
c----------------------------------------------------------------------|
c     2009/08/01  S. Zenitani  standard HLL solver
c     2009/08/05  S. Zenitani   + simplified HLLD solver
c     2010/04/26  S. Zenitani  a trivial bug fixed (sound speed in HLL flux)
c-----------------------------------------------------------------------
      implicit none
c----------------------------------------------------------------------|
      real*8 threshold
      parameter( threshold=1.0d-5 )
c     numerical flux (F) [output]
      real*8 Fd(ix), Fm(ix,3), Fe(ix), Fb(ix,3)
c     left states (VL) [input]
      real*8 VLd(ix), VLv(ix,3), VLp(ix)
      real*8 ULb(ix,3)
c     right states (VR) [input]
      real*8 VRd(ix), VRv(ix,3), VRp(ix)
      real*8 URb(ix,3)
c     left states (UL & UR; local)
      real*8 ULd(ix), ULm(ix,3), ULe(ix)
      real*8 URd(ix), URm(ix,3), URe(ix)
c     numerical flux (FL & FR local)
      real*8 FLd(ix), FLm(ix,3), FLe(ix), FLb(ix,3)
      real*8 FRd(ix), FRm(ix,3), FRe(ix), FRb(ix,3)
      integer ix, i
      real*8 v2, u0, u02, W, B2, vB
      real*8 aL, aR, aLR, a
      real*8 f1L, f1R, f2L, f2R, f3L, f3R
      real*8 a0L, a0R, a1L, a1R, a2L, a2R
c     for hlld states
      real*8 pt, ehll, mxhll, a1, a0
      real*8 vx, vy, vz, by, bz, f1, f2
      real*8 Rd, Re, Rmx, Rmy, Rmz, Rby, Rbz
      logical hlld

      call v2u(VLd,VLv,VLp,ULb,ULd,ULm,ULe,ix,1,ix-1)
      call v2f(VLd,VLv,VLp,ULb,FLd,FLm,FLe,FLb,ix,1,ix-1)
      call v2u(VRd,VRv,VRp,URb,URd,URm,URe,ix,1,ix-1)
      call v2f(VRd,VRv,VRp,URb,FRd,FRm,FRe,FRb,ix,1,ix-1)

      do i=1,ix-1

c     !! ========== This requires B=0 ========== !!
c     VL -> coefficients
         v2 = VLv(i,1)**2 + VLv(i,2)**2 + VLv(i,3)**2
         vB = ULb(i,1)*VLv(i,1)+ULb(i,2)*VLv(i,2)+ULb(i,3)*VLv(i,3)
         B2 = ULb(i,1)**2 + ULb(i,2)**2 + ULb(i,3)**2
c     f1: cs^2 = (Gamma p / w) = (4p)/(3+12p)
c     f2: gamma^2
c     f3: Q/w
c         f1L = 4*VLp(i) / ( 3+12*VLp(i) )
c        This bug in 2010 paper was fixed in the next line (1/2):
         f1L = 4*VLp(i) / ( 3*VLd(i)+12*VLp(i) )
         f2L = 1.d0 / ( 1.d0 - v2 )
         f3L = ( B2-v2*B2+vB**2-f1L*(vB**2) )/( VLd(i)+4*VLp(i) )
         a2L = f1L + f2L*(1-f1L) + f3L
         a1L = -2*f2L*VLv(i,1)*(1-f1L)
         a0L = -f1L + f2L*(VLv(i,1)**2)*(1-f1L) - f3L
c     VR -> coefficients
         v2 = VRv(i,1)**2 + VRv(i,2)**2 + VRv(i,3)**2
         vB = URb(i,1)*VRv(i,1)+URb(i,2)*VRv(i,2)+URb(i,3)*VRv(i,3)
         B2 = URb(i,1)**2 + URb(i,2)**2 + URb(i,3)**2
c         f1R = 4*VRp(i) / ( 3+12*VRp(i) )
c        This bug in 2010 paper was fixed in the next line (2/2):
         f1R = 4*VRp(i) / ( 3*VRd(i)+12*VRp(i) )
         f2R = 1.d0 / ( 1.d0 - v2 )
         f3R = ( B2-v2*B2+vB**2-f1R*(vB**2) )/( VRd(i)+4*VRp(i) )
         a2R = f1R + f2R*(1-f1R) + f3R
         a1R = -2*f2R*VRv(i,1)*(1-f1R)
         a0R = -f1R + f2R*(VRv(i,1)**2)*(1-f1R) - f3R
c     !! ========== This requires B=0 ========== !!

c     Riemann fan speed
         aL = min(
     $        (-a1L-sqrt(a1L**2-4*a2L*a0L))/(2*a2L),
     $        (-a1R-sqrt(a1R**2-4*a2R*a0R))/(2*a2R) )
         aR = max(
     $        (-a1L+sqrt(a1L**2-4*a2L*a0L))/(2*a2L),
     $        (-a1R+sqrt(a1R**2-4*a2R*a0R))/(2*a2R) )
         aLR = aL*aR

c     ========== standard HLL ==========
c     F = F(L)
         if ( aL .gt. 0 ) then
            Fd(i)   = FLd(i)
            Fm(i,1) = FLm(i,1)
            Fm(i,2) = FLm(i,2)
            Fm(i,3) = FLm(i,3)
            Fe(i)   = FLe(i)
            Fb(i,1) = FLb(i,1)
            Fb(i,2) = FLb(i,2)
            Fb(i,3) = FLb(i,3)
c     F = F(R)
         elseif ( aR .lt. 0 ) then
            Fd(i)   = FRd(i)
            Fm(i,1) = FRm(i,1)
            Fm(i,2) = FRm(i,2)
            Fm(i,3) = FRm(i,3)
            Fe(i)   = FRe(i)
            Fb(i,1) = FRb(i,1)
            Fb(i,2) = FRb(i,2)
            Fb(i,3) = FRb(i,3)
c     F = F(HLL)
         else
            a = 1.d0 / ( aR - aL )
            Fd(i)  =a*(aR*FLd(i)  -aL*FRd(i)  +aLR*(URd(i)  -ULd(i)  ))
            Fm(i,1)=a*(aR*FLm(i,1)-aL*FRm(i,1)+aLR*(URm(i,1)-ULm(i,1)))
            Fm(i,2)=a*(aR*FLm(i,2)-aL*FRm(i,2)+aLR*(URm(i,2)-ULm(i,2)))
            Fm(i,3)=a*(aR*FLm(i,3)-aL*FRm(i,3)+aLR*(URm(i,3)-ULm(i,3)))
            Fe(i)  =a*(aR*FLe(i)  -aL*FRe(i)  +aLR*(URe(i)  -ULe(i)  ))
            Fb(i,1)=a*(aR*FLb(i,1)-aL*FRb(i,1)+aLR*(URb(i,1)-ULb(i,1)))
            Fb(i,2)=a*(aR*FLb(i,2)-aL*FRb(i,2)+aLR*(URb(i,2)-ULb(i,2)))
            Fb(i,3)=a*(aR*FLb(i,3)-aL*FRb(i,3)+aLR*(URb(i,3)-ULb(i,3)))

c     ========== HLLD module ==========
            if( hlld ) then
               ehll  = a*(aR*URe(i)-aL*ULe(i)+FLe(i)-FRe(i))
               mxhll = a*(aR*URm(i,1)-aL*ULm(i,1)+FLm(i,1)-FRm(i,1))

c     calculate covariant pressure
c     pt = p + 0.5 |b|^2
               a1 = ehll - Fm(i,1)
               a0 = mxhll * Fe(i) - Fm(i,1) * ehll
               pt = (-a1+sqrt(a1**2-4*a0)) / 2.d0

c     vx : speed of contact/tangential discon.
               vx = ( pt + aR*URm(i,1) - FRm(i,1) )
     $              / ( aR*( URe(i)+pt ) - FRe(i) )
               if ( ( vx .lt. aL).or.( vx .gt. aR )) then
                  write(6,*) 'something is wrong in HLLD: ', aL, vx, aR
                  stop
               endif
c     revert to standard HLL
               if( ( (aR-vx).gt.threshold ).and.
     $              ( (vx-aL).gt.threshold ) ) then
c     HLLF flux : F_aL = FL + aL*(U_aL-UL)
c     Anyway, we are dealing with discrete numerical values
c     f2 = lambda * p + Re = E + p
c               write(6,*) 'HLLD'
                  if ( vx .ge. 0 ) then
                     f1 = 1.d0 / ( aL - vx )
                     Rd  = ( aL*ULd(i)   - FLd(i)   )
                     Rmx = ( aL*ULm(i,1) - FLm(i,1) )
                     Rmy = ( aL*ULm(i,2) - FLm(i,2) )
                     Rmz = ( aL*ULm(i,3) - FLm(i,3) )
                     Re  = ( aL*ULe(i)   - FLe(i)   )
                     Rby = ( aL*ULb(i,2) - FLb(i,2) )
                     Rbz = ( aL*ULb(i,3) - FLb(i,3) )
                     by = f1*Rby
                     bz = f1*Rbz
                     f2 = aL*pt+Re
                     vy = ( (f2-bz*Rbz)*Rmy+by*Rbz*Rmz ) 
     $                    / ( f2*( f2-by*Rby-bz*Rbz ))
                     vz = ( bz*Rby*Rmy+(f2-by*Rby)*Rmz )
     $                    / ( f2*( f2-by*Rby-bz*Rbz ))
                     vB = vy*by+vz*bz
                     Fd(i)   = f1*Rd*vx
                     Fm(i,1) = aL*( f1*f2*vx ) - Rmx
                     Fm(i,2) = aL*( f1*f2*vy - vB*by ) - Rmy
                     Fm(i,3) = aL*( f1*f2*vz - vB*bz ) - Rmz
                     Fe(i)   = f1*f2*vx
                     Fb(i,1) = 0.d0
                     Fb(i,2) = by*vx
                     Fb(i,3) = bz*vx
c     HLLF flux : F_aR = FR + aR*(U_aR-UR)
c     notice that F_aR != F( U_aR )
                  else
                     f1 = 1.d0 / ( aR - vx )
                     Rd  = ( aR*URd(i)   - FRd(i)   )
                     Rmx = ( aR*URm(i,1) - FRm(i,1) )
                     Rmy = ( aR*URm(i,2) - FRm(i,2) )
                     Rmz = ( aR*URm(i,3) - FRm(i,3) )
                     Re  = ( aR*URe(i)   - FRe(i)   )
                     Rby = ( aR*URb(i,2) - FRb(i,2) )
                     Rbz = ( aR*URb(i,3) - FRb(i,3) )
                     by = f1*Rby
                     bz = f1*Rbz
                     f2 = aR*pt+Re
                     vy = ( (f2-bz*Rbz)*Rmy+by*Rbz*Rmz ) 
     $                    / ( f2*( f2-by*Rby-bz*Rbz ))
                     vz = ( bz*Rby*Rmy+(f2-by*Rby)*Rmz )
     $                    / ( f2*( f2-by*Rby-bz*Rbz ))
                     vB = vy*by+vz*bz
                     Fd(i)   = f1*Rd*vx
                     Fm(i,1) = aR*( f1*f2*vx ) - Rmx
                     Fm(i,2) = aR*( f1*f2*vy - vB*by ) - Rmy
                     Fm(i,3) = aR*( f1*f2*vz - vB*bz ) - Rmz
                     Fe(i)   = f1*f2*vx
                     Fb(i,1) = 0.d0
                     Fb(i,2) = by*vx
                     Fb(i,3) = bz*vx
                  endif
               endif
            endif
c     ========== HLLD module ==========

         endif
c     ========== standard HLL ==========

      enddo

      return
      end


==> Ancillary_files/src77/limiter.f <==
c======================================================================|
      subroutine limiter(wk,wL,wR,dx,ix,type)
c======================================================================|
c     Slope limiter
c----------------------------------------------------------------------|
c     [input]
c     wk : work array
c     dx : dx
c     ix : size of the array
c     [output: interpolated variables]
c     wL : the left side of the cell interface
c     wR : the right side
c     [parameters]
c     type : 0 (flat), 1 (minmod), 2 (MC limiter)
c----------------------------------------------------------------------|
c     2009/08/01  S. Zenitani  2nd order limiters (minmod, MC)
c----------------------------------------------------------------------|
      implicit none
c----------------------------------------------------------------------|
c     incoming variables
      real*8 wk(ix)
      real*8 wL(ix)
      real*8 wR(ix)
      integer i, ix, type
      real*8 dx
c     work variables (average, left, and right gradients)
      real*8 gA, gB, gC
      real*8 grad

c     1st order
      if( type .eq. 0 ) then
         do i=1,ix-1
            wL(i) = wk(i)
            wR(i) = wk(i+1)
         enddo

c     2nd order
c     minmod limiter
      elseif( type. eq. 1 ) then

         do i=1,1
            wL(i)   = wk(i)
         enddo
         do i=2,ix-1
            gA =     ( wk(i)  -wk(i-1))
            gB =     ( wk(i+1)-wk(i)  )
            if( gA*gB .le. 0 ) then
               grad = 0.d0
            else
               if( gA .gt. 0 ) then
                  grad = min(gA,gB)
               else
                  grad = max(gA,gB)
               endif
            endif
            wR(i-1) = wk(i) - 0.5*grad
            wL(i)   = wk(i) + 0.5*grad
         enddo
         do i=ix,ix
            wR(i-1) = wk(i)
         enddo
         
c     2nd order
c     Monotonized central-difference (MC) limitter
      elseif( type .eq. 2 ) then

         do i=1,1
            wL(i)   = wk(i)
         enddo
         do i=2,ix-1
            gA =     ( wk(i)  -wk(i-1))
            gB =     ( wk(i+1)-wk(i)  )
            gC = 0.5*( wk(i+1)-wk(i-1))
            if( gA*gB .le. 0 ) then
               grad = 0.d0
            else
               if( gA .gt. 0 ) then
                  grad = min(2*gA,2*gB,gC)
               else
                  grad = max(2*gA,2*gB,gC)
               endif
            endif
            wR(i-1) = wk(i) - 0.5*grad
            wL(i)   = wk(i) + 0.5*grad
         enddo
         do i=ix,ix
            wR(i-1) = wk(i)
         enddo
         
      else
         write(6,*) 'unknown limiter type'
         stop

      endif

      return
      end


==> Ancillary_files/src77/model.f <==
c======================================================================|
      subroutine model(Ud,Um,Ue,Ub,margin,x,dx,ix)
c======================================================================|
      implicit none
c----------------------------------------------------------------------|
      real*8 Ud(ix)
      real*8 Um(ix,3)
      real*8 Ue(ix)
      real*8 Ub(ix,3)
      real*8 x(ix),dx
      integer ix, margin
      integer i, izero
      real*8 ro, ux, uy, uz, u0, pr, bx, by, bz
      real*8 b2, bu
      real*8 roL, prL, uzL, byL, bzL, roR, prR, uzR, byR, bzR
      parameter(roL=0.1d0,prL=10.d0,uzL=sqrt(48.d0),byL=0.0,bzL=0.0,
     $     roR=1.0d0,prR=1.d0,uzR=0.0,byR=0.0,bzR=0.0)

c----------------------------------------------------------------------|
c   grid
c----------------------------------------------------------------------|

      dx=0.4d0/real(ix-margin*2)
      izero=ix/2
      x(izero)=-dx/2
      do i=izero+1,ix
         x(i) = x(i-1)+dx
      enddo
      do i=izero-1,1,-1
         x(i) = x(i+1)-dx
      enddo

c----------------------------------------------------------------------|
c     initial condition
c----------------------------------------------------------------------|
      
      write(6,*) '[Left]'
      write(6,999) roL, prL, uzL, byL, bzL
      write(6,*) '[Right]'
      write(6,999) roR, prR, uzR, byR, bzR
 999  format ('ro:', 1p, e10.3, ' pr:', 1p, e10.3, ' uz:', 1p, e10.3,
     $     ' by:', 1p, e10.3, ' bz:', 1p, e10.3 )

      do i=1,ix
c     left
         if ( x(i) .lt. 0.d0 ) then
            ro = roL
            pr = prL
            ux = 0.d0
            uy = 0.d0
            uz = uzL
            by = byL
            bz = bzL
c     right
         else
            ro = roR
            pr = prR
            ux = 0.d0
            uy = 0.d0
            uz = uzR
            by = byR
            bz = bzR
         endif

         bx = 0
         b2 = bx*bx + by*by + bz*bz
         bu = bx*ux + by*uy + bz*uz
         u0 = sqrt(1.d0+ux**2+uy**2+uz**2)
         Ud(i)   = u0 * ro
         Um(i,1) = u0 * ( ro + 4.d0 * pr ) * ux + (b2*ux - bu*bx)/u0
         Um(i,2) = u0 * ( ro + 4.d0 * pr ) * uy + (b2*uy - bu*by)/u0
         Um(i,3) = u0 * ( ro + 4.d0 * pr ) * uz + (b2*uz - bu*bz)/u0
         Ue(i)   = u0*u0*(ro+4*pr)-pr + b2 - 0.5d0*(b2+bu**2)/(u0**2)
         Ub(i,1) = bx
         Ub(i,2) = by
         Ub(i,3) = bz
      enddo
c      
      return
      end


==> Ancillary_files/src77/output.f <==
c======================================================================|
      subroutine output(filename,ix,t,x,Ud,Um,Ue,Ub,Vd,Vv,Vp)
c======================================================================|
      implicit none
c----------------------------------------------------------------------|
      real*8 x(ix)
      real*8 Ud(ix), Um(ix,3), Ue(ix)
      real*8 Ub(ix,3)
      real*8 Vd(ix), Vv(ix,3), Vp(ix)
      real*8 u0(ix),ux(ix),uy(ix),uz(ix)
      real*8 ex(ix),ey(ix),ez(ix)
      real*8 pt(ix)
      real*8 t
      integer ix, i
      character*256 filename      

c      open(16,file=filename,form='unformatted')
      open(16,file=filename)
      write(16,*) '# x(1),ro(2),pr(3),v(4-6),u(7-9),u0(10),',
     $     'B(11-13),E(14-16),pr_t(17)'
      do i=1,ix
         u0(i) = 1.d0 / sqrt(1.d0 - (Vv(i,1)**2+Vv(i,2)**2+Vv(i,3)**2))
         ux(i) = u0(i)*Vv(i,1)
         uy(i) = u0(i)*Vv(i,2)
         uz(i) = u0(i)*Vv(i,3)
         ex(i) = Ub(i,2)*Vv(i,3)-Ub(i,3)*Vv(i,2)
         ey(i) = Ub(i,3)*Vv(i,1)-Ub(i,1)*Vv(i,3)
         ez(i) = Ub(i,1)*Vv(i,2)-Ub(i,2)*Vv(i,1)
         pt(i) = Vp(i) + 0.5d0 * (
     $        ( Ub(i,1)**2+Ub(i,2)**2+Ub(i,3)**2 ) *
     $        ( 1.d0 - (Vv(i,1)**2+Vv(i,2)**2+Vv(i,3)**2) ) +
     $        (Ub(i,1)*Vv(i,1)+Ub(i,2)*Vv(i,2)+Ub(i,3)*Vv(i,3))**2
     $        )
         write(16,999) x(i), Vd(i), Vp(i), Vv(i,1), Vv(i,2), Vv(i,3),
     $        ux(i),uy(i),uz(i),u0(i),
     $        Ub(i,1),Ub(i,2),Ub(i,3),ex(i),ey(i),ez(i),pt(i)
 999     format(17(1x,1p,e12.4e3))
      enddo
      close(16)

      return
      end


==> Ancillary_files/src77/rk21.f <==
c======================================================================|
      subroutine rk21(wk,wk1,wF,dt,dx,ix)
c======================================================================|
      implicit none
c----------------------------------------------------------------------|
c     incoming variables
      real*8 wk(ix)
      real*8 wk1(ix)
      real*8 wF(ix)
      real*8 dt, dx, dtx
      integer i, ix

      dtx = dt/dx
c      dtx = dt
c      write(6,*) dt, dx, dtx
      wk1(1) = wk(1)
      do i=2,ix-1
         wk1(i) = wk(i) + dtx * ( wF(i-1) - wF(i) )
      enddo
      wk1(ix) = wk(ix)

      return
      end


==> Ancillary_files/src77/rk22.f <==
c======================================================================|
      subroutine rk22(wk,wk1,wF,dt,dx,ix)
c======================================================================|
      implicit none
c----------------------------------------------------------------------|
c     incoming variables
      real*8 wk(ix)
      real*8 wk1(ix)
      real*8 wF(ix)
      real*8 dt, dx, dtx
      integer i, ix

      dtx = dt/dx
      do i=2,ix-1
         wk(i) = 0.5d0*( wk(i)+wk1(i) + dtx * ( wF(i-1) - wF(i) ))
      enddo

      return
      end


==> Ancillary_files/src77/u2v.f <==
c======================================================================|
      subroutine u2v(Ud,Um,Ue,Ub,Vd,Vv,Vp,ix)
c======================================================================|
c     Gamma-law version of Mignone & McKinney (2007)'s inversion scheme
c     See also PLUTO (Mignone et al. 2007 ApJS)
c----------------------------------------------------------------------|
c     [input: conserved variables]
c     Ud : density
c     Um : momentum density
c     Ue : energy density
c     Ub : magnetic field
c     [output: primitive variables]
c     Vd : proper density
c     Vv : 3-velocity
c     Vp : proper pressure
c     [parameters]
c     loop_max  : Usually 10-20 is OK.
c     threshold : This can be arranged for your computer environment.
c----------------------------------------------------------------------|
c     2009/07/27  S. Zenitani
c----------------------------------------------------------------------|
      implicit none
      integer loop_max
      real*8 threshold
c      parameter( loop_max=20, threshold=1.0d-10 )
c      parameter( loop_max=20, threshold=1.0d-14 )
      parameter( loop_max=50, threshold=1.0d-13 )
c      parameter( loop_max=50, threshold=1.0d-14 )
c----------------------------------------------------------------------|
      real*8 Ud(ix)
      real*8 Um(ix,3)
      real*8 Ue(ix)
      real*8 Ub(ix,3)
      real*8 Vd(ix)
      real*8 Vv(ix,3)
      real*8 Vp(ix)
      integer ix
      integer i, j, izero
      real*8 B2, M2, S, S2, W, W2, W3, S2_W2
      real*8 var1, var2, v2, u0, u02
      real*8 dv2_dW, chi, dchi_dW, dfW, dW, fW
      real*8 ro, pr
      
      do i=1,ix
         B2 = Ub(i,1)**2 + Ub(i,2)**2 + Ub(i,3)**2
         M2 = Um(i,1)**2 + Um(i,2)**2 + Um(i,3)**2
         S  = Ub(i,1)*Um(i,1) + Ub(i,2)*Um(i,2) + Ub(i,3)*Um(i,3)
         S2 = S*S

         var1 = - 4 * ( Ue(i) - B2 )
         var2 = M2 + ( B2 - 2*Ue(i) )*B2
         W = ( - var1 + sqrt(var1**2 - 12*var2))/6.d0
         if( W.lt.Ud(i) ) then
            W = Ud(i)
         elseif( W.gt.(4.d0/3.d0)*(Ue(i)-B2/2.d0) ) then
            W = (4.d0/3.d0)*(Ue(i)-B2/2.d0)
         endif

c     iteration loop
         do j=1,loop_max

            W2 = W*W
            W3 = W2*W
            S2_W2 = S2/W2
            var1  = W + B2

            v2 = (M2 + S2_W2*(var1 + W))/(var1*var1)
            if( v2.gt.1 )then
               write(6,*) 'stop: v2 > 1', j, 'th iteration'
               stop
            endif

            u02 = 1.d0 / (1.d0 - v2)
            u0  = sqrt(u02)
            
            dv2_dW  = ( S2*(3*W*var1 + B2*B2) + M2*W3 )
     $           * -2 / W3 / (var1**3)
            chi = (W - Ud(i)*u0) * (1.d0 - v2)
            ro  = Ud(i)/u0
            dchi_dW =  1.d0 - v2 - 0.5d0*u0*(Ud(i) + 2*chi*u0)*dv2_dW
            pr = 0.25d0*chi

            fW  = W - pr + 0.5d0*(1.d0 + v2)*B2 - 0.5d0*S2_W2 - Ue(i)
            dfW = 1.d0 - 0.25d0*dchi_dW + 0.5d0*B2*dv2_dW + S2/W3
            dW = fW/dfW

            W = W - dW
c            write(6,*) j, ' W, dW, dW/W', W, dW, dW/W
            if (abs(dW).lt.(threshold*W)) then
               if( pr.gt.0.d0 ) then
                  goto 1000
               endif
            endif
            if( j.eq.loop_max ) then
               write(6,*) 'No convergence'
               write(6,*) 'U: ', i, Ud(i), Ue(i),
     $              Um(i,1), Um(i,2), Um(i,3)
               stop
            endif

         enddo
 1000    continue
c     iteration loop

c         write(6,*) 'error: ', abs(dW)/W

         var1 = 1.d0/(W + B2)
         var2 = S/W

         Vp(i)   = pr
         Vv(i,1) = var1*( Um(i,1) + var2*Ub(i,1) )
         Vv(i,2) = var1*( Um(i,2) + var2*Ub(i,2) )
         Vv(i,3) = var1*( Um(i,3) + var2*Ub(i,3) )
         v2 = Vv(i,1)**2 + Vv(i,2)**2 + Vv(i,3)**2
         if( v2 .ge. 1 ) then
            write(6,*) 'error: superluminous velocity', i, v2
            stop
         endif
         Vd(i) = Ud(i)*sqrt( 1.d0 - v2 )

      enddo

      return
      end


==> Ancillary_files/src77/v2f.f <==
c======================================================================|
      subroutine v2f(Vd,Vv,Vp,Ub,Fd,Fm,Fe,Fb,ix,is,ie)
c======================================================================|
      implicit none
c----------------------------------------------------------------------|
c     primitive (V)
      real*8 Vd(ix)
      real*8 Vv(ix,3)
      real*8 Vp(ix)
      real*8 Ub(ix,3)
c     numerical flux (F)
      real*8 Fd(ix)
      real*8 Fm(ix,3)
      real*8 Fe(ix)
      real*8 Fb(ix,3)
      integer ix
      integer i, is, ie
      real*8 v2, u02, u0, W, B2, vB
      
      do i=is,ie

         v2 = Vv(i,1)**2 + Vv(i,2)**2 + Vv(i,3)**2
         u02 = 1.d0 / ( 1.d0 - v2 )
         u0  = sqrt( u02 )
         W   = u02 * ( Vd(i) + 4.d0 * Vp(i) )
         vB = Ub(i,1)*Vv(i,1)+Ub(i,2)*Vv(i,2)+Ub(i,3)*Vv(i,3)
         B2 = Ub(i,1)**2 + Ub(i,2)**2 + Ub(i,3)**2

         Fd(i)   = u0 * Vd(i) * Vv(i,1)
         Fm(i,1) = (W+B2) * Vv(i,1)*Vv(i,1) + Vp(i)
     $        - 2*vB*( Ub(i,1)*Vv(i,1) )
     $        + 0.5d0*( B2*(1.d0-v2) + vB**2 )
         Fm(i,2) = (W+B2) * Vv(i,1)*Vv(i,2) - (1-v2)*Ub(i,1)*Ub(i,2)
     $        - vB*( Ub(i,1)*Vv(i,2)+Ub(i,2)*Vv(i,1) )
         Fm(i,3) = (W+B2) * Vv(i,1)*Vv(i,3) - (1-v2)*Ub(i,1)*Ub(i,3)
     $        - vB*( Ub(i,1)*Vv(i,3)+Ub(i,3)*Vv(i,1) )
         Fe(i)   = (W+B2) * Vv(i,1) - vB * Ub(i,1)
         Fb(i,1) = 0.d0
         Fb(i,2) = Vv(i,1)*Ub(i,2)-Ub(i,1)*Vv(i,2)
         Fb(i,3) = Vv(i,1)*Ub(i,3)-Ub(i,1)*Vv(i,3)
            
      enddo

      return
      end


==> Ancillary_files/src77/v2u.f <==
c======================================================================|
      subroutine v2u(Vd,Vv,Vp,Ub,Ud,Um,Ue,ix,is,ie)
c======================================================================|
      implicit none
c----------------------------------------------------------------------|
c     primitive (V + Ub)
      real*8 Vd(ix)
      real*8 Vv(ix,3)
      real*8 Vp(ix)
      real*8 Ub(ix,3)
c     conserved (U)
      real*8 Ud(ix)
      real*8 Um(ix,3)
      real*8 Ue(ix)
      integer ix
      integer i, is, ie
      real*8 v2, u02, u0, W, B2, vB
      
      do i=is,ie
         
         v2 = Vv(i,1)**2 + Vv(i,2)**2 + Vv(i,3)**2
         u02= 1.d0 / ( 1.d0 - v2 )
         u0 = sqrt( u02 )
         W  = u02 * ( Vd(i) + 4.d0 * Vp(i) )
         vB = Ub(i,1)*Vv(i,1)+Ub(i,2)*Vv(i,2)+Ub(i,3)*Vv(i,3)
         B2 = Ub(i,1)**2 + Ub(i,2)**2 + Ub(i,3)**2

         Ud(i)   = u0 * Vd(i)
         Um(i,1) = (W+B2) * Vv(i,1) - vB * Ub(i,1)
         Um(i,2) = (W+B2) * Vv(i,2) - vB * Ub(i,2)
         Um(i,3) = (W+B2) * Vv(i,3) - vB * Ub(i,3)
         Ue(i)   = W - Vp(i) + 0.5d0*( (1.d0+v2)*B2 - vB**2 )

      enddo

      return
      end


==> Ancillary_files/src90/1d.f90 <==
program main
!-----------------------------------------------------------------------
!     One-dimensional relativistic magnetohydrodynamic code
!     without the normal magnetic field (B_x=0)
!-----------------------------------------------------------------------
!     2009/08/01  S. Zenitani  1D HLL/HLLD solver
!     2010/04/26  S. Zenitani  a trivial bug fixed (sound speed in HLL flux)
!-----------------------------------------------------------------------
  implicit none
  integer, parameter :: ix = 6402
  integer, parameter :: margin = 1
  integer, parameter :: loop_max = 30000
  real(8), parameter :: cfl   = 0.8d0 / 2  ! Two Riemann fans (R+L)
  real(8), parameter :: tend  = 0.4d0
  real(8), parameter :: dtout = 0.1d0 ! output interval
  integer, parameter :: lm_type = 2   ! limiter (0: flat, 1: minmod, 2: MC)
  logical, parameter :: hlld = .true. ! HLLD or HLL
  integer :: i, j, k, kout
  real(8) :: t, dt, tout
  character*256 :: filename
!-----------------------------------------------------------------------
  real(8) :: x(ix),dx
! conserved variables (U)
  real(8) :: Ud(ix), Um(ix,3), Ue(ix)
  real(8) :: Ub(ix,3)
! conserved variables (U*)
  real(8) :: U1d(ix), U1m(ix,3), U1e(ix)
  real(8) :: U1b(ix,3)
! primitive variables (V)
  real(8) :: Vd(ix), Vv(ix,3), Vp(ix)
! left states (VL)
  real(8) :: VLd(ix), VLv(ix,3), VLp(ix)
  real(8) :: ULb(ix,3)
! right states (VR)
  real(8) :: VRd(ix), VRv(ix,3), VRp(ix)
  real(8) :: URb(ix,3)
! numerical flux (F)
  real(8) :: Fd(ix), Fm(ix,3), Fe(ix), Fb(ix,3)
!-----------------------------------------------------------------------

  call model(Ud,Um,Ue,Ub,margin,x,dx,ix)
  dt   =  cfl * dx
  t    =  0.d0
  tout = -dt/3.d0
  kout =  0

  if ( dt .gt. dtout ) then
     write(6,*) 'error: ', dt, '>', dtout
     stop
  endif
  write(6,*) '[Params]'
  write(6,998) dt, dtout, ix
998 format ('dt:', 1p, e10.3, ' dtout:', 1p, e10.3, ' grids:', i5 )
  write(6,*) '== start =='

!-----------------------------------------------------------------------
  do k=1,loop_max

!    U ==> V (1)
!     write(6,*) 'U --> V'
     call u2v(Ud,Um,Ue,Ub,Vd,Vv,Vp,ix)
!   -----------------  
!    [ output ]
     if ( t .ge. tout ) then
        write(6,*) 'data output   t = ', t
        write(filename,990) kout
990     format ('data/field-',i3.3,'.dat')
        call output(filename,ix,t,x,Ud,Um,Ue,Ub,Vd,Vv,Vp)
        kout = kout + 1
        tout = tout + dtout
     endif
!    [ end? ]
     if ( k .eq. loop_max ) then
        write(6,*) 'max loop'
        goto 1000
     endif
     if ( t .ge. tend ) then
        goto 1000
     endif
!   -----------------  
!    V ==> VR, VL
     call limiter(Vd,VLd,VRd,ix,lm_type)
     call limiter(Vv(1,1),VLv(1,1),VRv(1,1),ix,lm_type)
     call limiter(Vv(1,2),VLv(1,2),VRv(1,2),ix,lm_type)
     call limiter(Vv(1,3),VLv(1,3),VRv(1,3),ix,lm_type)
     call limiter(Vp,VLp,VRp,ix,lm_type)
     call limiter(Ub(1,1),ULb(1,1),URb(1,1),ix,lm_type)
     call limiter(Ub(1,2),ULb(1,2),URb(1,2),ix,lm_type)
     call limiter(Ub(1,3),ULb(1,3),URb(1,3),ix,lm_type)
!     write(6,*) Vv(16,1), VLv(16,1), VRv(16,1)
!    VR, VL ==> Riemann Flux
     call hll(Fd,Fm,Fe,Fb,VLd,VLv,VLp,ULb,VRd,VRv,VRp,URb,ix,hlld)
!    U* = U + (dt/dx) (F-F)
     call rk21(Ud,U1d,Fd,dt,dx,ix)
     call rk21(Um(1,1),U1m(1,1),Fm(1,1),dt,dx,ix)
     call rk21(Um(1,2),U1m(1,2),Fm(1,2),dt,dx,ix)
     call rk21(Um(1,3),U1m(1,3),Fm(1,3),dt,dx,ix)
     call rk21(Ue,U1e,Fe,dt,dx,ix)
     call rk21(Ub(1,1),U1b(1,1),Fb(1,1),dt,dx,ix)
     call rk21(Ub(1,2),U1b(1,2),Fb(1,2),dt,dx,ix)
     call rk21(Ub(1,3),U1b(1,3),Fb(1,3),dt,dx,ix)
!    U* ==> V (1)
!     write(6,*) 'U* --> V'
     call u2v(U1d,U1m,U1e,U1b,Vd,Vv,Vp,ix)
!    V ==> VR, VL
     call limiter(Vd,VLd,VRd,ix,lm_type)
     call limiter(Vv(1,1),VLv(1,1),VRv(1,1),ix,lm_type)
     call limiter(Vv(1,2),VLv(1,2),VRv(1,2),ix,lm_type)
     call limiter(Vv(1,3),VLv(1,3),VRv(1,3),ix,lm_type)
     call limiter(Vp,VLp,VRp,ix,lm_type)
     call limiter(U1b(1,1),ULb(1,1),URb(1,1),ix,lm_type)
     call limiter(U1b(1,2),ULb(1,2),URb(1,2),ix,lm_type)
     call limiter(U1b(1,3),ULb(1,3),URb(1,3),ix,lm_type)
!    VR, VL ==> Riemann Flux
     call hll(Fd,Fm,Fe,Fb,VLd,VLv,VLp,ULb,VRd,VRv,VRp,URb,ix,hlld)
!    U_new = 0.5( U_old + U* + F dt )
     call rk22(Ud,U1d,Fd,dt,dx,ix)
     call rk22(Um(1,1),U1m(1,1),Fm(1,1),dt,dx,ix)
     call rk22(Um(1,2),U1m(1,2),Fm(1,2),dt,dx,ix)
     call rk22(Um(1,3),U1m(1,3),Fm(1,3),dt,dx,ix)
     call rk22(Ue,U1e,Fe,dt,dx,ix)
     call rk22(Ub(1,1),U1b(1,1),Fb(1,1),dt,dx,ix)
     call rk22(Ub(1,2),U1b(1,2),Fb(1,2),dt,dx,ix)
     call rk22(Ub(1,3),U1b(1,3),Fb(1,3),dt,dx,ix)
     t=t+dt
  enddo

1000 continue

  write(6,*) '== end =='
end program main
!-----------------------------------------------------------------------


==> Ancillary_files/src90/hll.f90 <==
subroutine hll(Fd,Fm,Fe,Fb,VLd,VLv,VLp,ULb,VRd,VRv,VRp,URb,ix,hlld)
!-----------------------------------------------------------------------
!     HLL/HLLD solver
!     Ref. Mignone & Bodo (2006)
!     Ref. Mignone et al. (2009) section 3.4.1
!-----------------------------------------------------------------------
!     2009/08/01  S. Zenitani  standard HLL solver
!     2009/08/05  S. Zenitani   + simplified HLLD solver
!     2010/04/26  S. Zenitani  a bug fixed (sound speed in HLL flux)
!-----------------------------------------------------------------------
  implicit none
  real(8), parameter :: threshold = 1.0d-5
! numerical flux (F) [output]
  real(8) :: Fd(ix), Fm(ix,3), Fe(ix), Fb(ix,3)
! left states (VL) [input]
  real(8) :: VLd(ix), VLv(ix,3), VLp(ix)
  real(8) :: ULb(ix,3)
! right states (VR) [input]
  real(8) :: VRd(ix), VRv(ix,3), VRp(ix)
  real(8) :: URb(ix,3)
! left states (UL & UR; local)
  real(8) :: ULd(ix), ULm(ix,3), ULe(ix)
  real(8) :: URd(ix), URm(ix,3), URe(ix)
! numerical flux (FL & FR local)
  real(8) :: FLd(ix), FLm(ix,3), FLe(ix), FLb(ix,3)
  real(8) :: FRd(ix), FRm(ix,3), FRe(ix), FRb(ix,3)
  integer :: ix, i
  logical :: hlld

  real(8) :: v2, u0, u02, W, B2, vB
  real(8) :: aL, aR, aLR, a
  real(8) :: f1L, f1R, f2L, f2R, f3L, f3R
  real(8) :: a0L, a0R, a1L, a1R, a2L, a2R
! for hlld states
  real(8) :: pt, ehll, mxhll, a1, a0
  real(8) :: vx, vy, vz, by, bz, f1, f2
  real(8) :: Rd, Re, Rmx, Rmy, Rmz, Rby, Rbz

  call v2u(VLd,VLv,VLp,ULb,ULd,ULm,ULe,ix,1,ix-1)
  call v2f(VLd,VLv,VLp,ULb,FLd,FLm,FLe,FLb,ix,1,ix-1)
  call v2u(VRd,VRv,VRp,URb,URd,URm,URe,ix,1,ix-1)
  call v2f(VRd,VRv,VRp,URb,FRd,FRm,FRe,FRb,ix,1,ix-1)

  do i=1,ix-1

!! ========== This requires B=0 ========== !!
!    VL -> coefficients
     v2 = dot_product( VLv(i,1:3), VLv(i,1:3) )
     vB = dot_product( VLv(i,1:3), ULb(i,1:3) )
     B2 = dot_product( ULb(i,1:3), ULb(i,1:3) )
!    f1: cs^2 = (Gamma p / w) = (4p)/(3ro+12p)
!    f2: gamma^2
!    f3: Q/w
     f1L = 4*VLp(i) / ( 3*VLd(i)+12*VLp(i) )
     f2L = 1.d0 / ( 1.d0 - v2 )
     f3L = ( B2-v2*B2+vB**2-f1L*(vB**2) )/( VLd(i)+4*VLp(i) )
     a2L = f1L + f2L*(1-f1L) + f3L
     a1L = -2*f2L*VLv(i,1)*(1-f1L)
     a0L = -f1L + f2L*(VLv(i,1)**2)*(1-f1L) - f3L
!    VR -> coefficients
     v2 = dot_product( VRv(i,1:3), VRv(i,1:3) )
     vB = dot_product( VRv(i,1:3), URb(i,1:3) )
     B2 = dot_product( URb(i,1:3), URb(i,1:3) )
     f1R = 4*VRp(i) / ( 3*VRd(i)+12*VRp(i) )
     f2R = 1.d0 / ( 1.d0 - v2 )
     f3R = ( B2-v2*B2+vB**2-f1R*(vB**2) )/( VRd(i)+4*VRp(i) )
     a2R = f1R + f2R*(1-f1R) + f3R
     a1R = -2*f2R*VRv(i,1)*(1-f1R)
     a0R = -f1R + f2R*(VRv(i,1)**2)*(1-f1R) - f3R
!! ========== This requires B=0 ========== !!

!    Riemann fan speed
     aL = min( &
          (-a1L-sqrt(a1L**2-4*a2L*a0L))/(2*a2L), &
          (-a1R-sqrt(a1R**2-4*a2R*a0R))/(2*a2R) )
     aR = max( &
          (-a1L+sqrt(a1L**2-4*a2L*a0L))/(2*a2L), &
          (-a1R+sqrt(a1R**2-4*a2R*a0R))/(2*a2R) )
     aLR = aL*aR

! ========== standard HLL ==========
!    F = F(L)
     if ( aL .gt. 0 ) then
        Fd(i)   = FLd(i)
        Fm(i,1) = FLm(i,1)
        Fm(i,2) = FLm(i,2)
        Fm(i,3) = FLm(i,3)
        Fe(i)   = FLe(i)
        Fb(i,1) = FLb(i,1)
        Fb(i,2) = FLb(i,2)
        Fb(i,3) = FLb(i,3)
!    F = F(R)
     elseif ( aR .lt. 0 ) then
        Fd(i)   = FRd(i)
        Fm(i,1) = FRm(i,1)
        Fm(i,2) = FRm(i,2)
        Fm(i,3) = FRm(i,3)
        Fe(i)   = FRe(i)
        Fb(i,1) = FRb(i,1)
        Fb(i,2) = FRb(i,2)
        Fb(i,3) = FRb(i,3)
!    F = F(HLL)
     else
        a = 1.d0 / ( aR - aL )
        Fd(i)  =a*(aR*FLd(i)  -aL*FRd(i)  +aLR*(URd(i)  -ULd(i)  ))
        Fm(i,1)=a*(aR*FLm(i,1)-aL*FRm(i,1)+aLR*(URm(i,1)-ULm(i,1)))
        Fm(i,2)=a*(aR*FLm(i,2)-aL*FRm(i,2)+aLR*(URm(i,2)-ULm(i,2)))
        Fm(i,3)=a*(aR*FLm(i,3)-aL*FRm(i,3)+aLR*(URm(i,3)-ULm(i,3)))
        Fe(i)  =a*(aR*FLe(i)  -aL*FRe(i)  +aLR*(URe(i)  -ULe(i)  ))
        Fb(i,1)=a*(aR*FLb(i,1)-aL*FRb(i,1)+aLR*(URb(i,1)-ULb(i,1)))
        Fb(i,2)=a*(aR*FLb(i,2)-aL*FRb(i,2)+aLR*(URb(i,2)-ULb(i,2)))
        Fb(i,3)=a*(aR*FLb(i,3)-aL*FRb(i,3)+aLR*(URb(i,3)-ULb(i,3)))

! ========== HLLD module ==========
        if( hlld ) then
           ehll  = a*(aR*URe(i)-aL*ULe(i)+FLe(i)-FRe(i))
           mxhll = a*(aR*URm(i,1)-aL*ULm(i,1)+FLm(i,1)-FRm(i,1))
           
!       calculate covariant pressure
!       pt = p + 0.5 |b|^2
           a1 = ehll - Fm(i,1)
           a0 = mxhll * Fe(i) - Fm(i,1) * ehll
           pt = (-a1+sqrt(a1**2-4*a0)) / 2.d0

!       vx : speed of contact/tangential discon.
           vx = ( pt + aR*URm(i,1) - FRm(i,1) ) &
                / ( aR*( URe(i)+pt ) - FRe(i) )
           if ( ( vx .lt. aL).or.( vx .gt. aR )) then
              write(6,*) 'something is wrong in HLLD: ', aL, vx, aR
              stop
           endif
!          use HLLD only when |aR-vx| or |vx-aL| > threshold
           if( ( (aR-vx).gt.threshold ).and.( (vx-aL).gt.threshold ) ) then
!              write(6,*) 'HLLD'
!             HLLF flux : F_aL = FL + aL*(U_aL-UL)
!             Anyway, we are dealing with discrete numerical values
!             f2 = lambda * p + Re = E + p
              if ( vx .ge. 0 ) then
                 f1 = 1.d0 / ( aL - vx )
                 Rd  = ( aL*ULd(i)   - FLd(i)   )
                 Rmx = ( aL*ULm(i,1) - FLm(i,1) )
                 Rmy = ( aL*ULm(i,2) - FLm(i,2) )
                 Rmz = ( aL*ULm(i,3) - FLm(i,3) )
                 Re  = ( aL*ULe(i)   - FLe(i)   )
                 Rby = ( aL*ULb(i,2) - FLb(i,2) )
                 Rbz = ( aL*ULb(i,3) - FLb(i,3) )
                 by = f1*Rby
                 bz = f1*Rbz
                 f2 = aL*pt+Re
                 vy = ( (f2-bz*Rbz)*Rmy+by*Rbz*Rmz ) &
                      / ( f2*( f2-by*Rby-bz*Rbz ))
                 vz = ( bz*Rby*Rmy+(f2-by*Rby)*Rmz ) &
                      / ( f2*( f2-by*Rby-bz*Rbz ))
                 vB = vy*by+vz*bz
                 Fd(i)   = f1*Rd*vx
                 Fm(i,1) = aL*( f1*f2*vx ) - Rmx
                 Fm(i,2) = aL*( f1*f2*vy - vB*by ) - Rmy
                 Fm(i,3) = aL*( f1*f2*vz - vB*bz ) - Rmz
                 Fe(i)   = f1*f2*vx
                 Fb(i,1) = 0.d0
                 Fb(i,2) = by*vx
                 Fb(i,3) = bz*vx
!             HLLF flux : F_aR = FR + aR*(U_aR-UR)
!             notice that F_aR != F( U_aR )
              else
                 f1 = 1.d0 / ( aR - vx )
                 Rd  = ( aR*URd(i)   - FRd(i)   )
                 Rmx = ( aR*URm(i,1) - FRm(i,1) )
                 Rmy = ( aR*URm(i,2) - FRm(i,2) )
                 Rmz = ( aR*URm(i,3) - FRm(i,3) )
                 Re  = ( aR*URe(i)   - FRe(i)   )
                 Rby = ( aR*URb(i,2) - FRb(i,2) )
                 Rbz = ( aR*URb(i,3) - FRb(i,3) )
                 by = f1*Rby
                 bz = f1*Rbz
                 f2 = aR*pt+Re
                 vy = ( (f2-bz*Rbz)*Rmy+by*Rbz*Rmz ) &
                      / ( f2*( f2-by*Rby-bz*Rbz ))
                 vz = ( bz*Rby*Rmy+(f2-by*Rby)*Rmz ) &
                      / ( f2*( f2-by*Rby-bz*Rbz ))
                 vB = vy*by+vz*bz
                 Fd(i)   = f1*Rd*vx
                 Fm(i,1) = aR*( f1*f2*vx ) - Rmx
                 Fm(i,2) = aR*( f1*f2*vy - vB*by ) - Rmy
                 Fm(i,3) = aR*( f1*f2*vz - vB*bz ) - Rmz
                 Fe(i)   = f1*f2*vx
                 Fb(i,1) = 0.d0
                 Fb(i,2) = by*vx
                 Fb(i,3) = bz*vx
              endif
           endif
        endif
! ========== HLLD module ==========

     endif
! ========== standard HLL ==========

  enddo

  return
end subroutine hll


==> Ancillary_files/src90/limiter.f90 <==
subroutine limiter(wk,wL,wR,ix,type)
!-----------------------------------------------------------------------
!     Slope limiter
!-----------------------------------------------------------------------
!     2009/08/01  S. Zenitani  2nd order limiters (minmod, MC)
!-----------------------------------------------------------------------
  implicit none
  integer :: i, ix
  real(8) :: wk(ix)          ! work array (input)
  real(8) :: wL(ix), wR(ix)  ! interpolated values (output)
  integer :: type            ! 0 (flat), 1 (minmod), 2 (MC limiter)
  real(8) :: gA, gB, gC      ! average, left, and right gradients
  real(8) :: grad

! 1st order
  if( type .eq. 0 ) then
     do i=1,ix-1
        wL(i) = wk(i)
        wR(i) = wk(i+1)
     enddo

! 2nd order
! minmod limiter
  elseif( type .eq. 1 ) then

     do i=1,1
        wL(i)   = wk(i)
     enddo
     do i=2,ix-1
        gA =     ( wk(i)  -wk(i-1))
        gB =     ( wk(i+1)-wk(i)  )
        if( gA*gB .le. 0 ) then
           grad = 0.d0
        else
           if( gA .gt. 0 ) then
              grad = min(gA,gB)
           else
              grad = max(gA,gB)
           endif
        endif
        wR(i-1) = wk(i) - 0.5d0 * grad
        wL(i)   = wk(i) + 0.5d0 * grad
     enddo
     do i=ix,ix
        wR(i-1) = wk(i)
     enddo
         
! 2nd order
! Monotonized central-difference (MC) limitter
  elseif( type .eq. 2 ) then
     
     do i=1,1
        wL(i)   = wk(i)
     enddo
     do i=2,ix-1
        gA =       ( wk(i)  -wk(i-1))
        gB =       ( wk(i+1)-wk(i)  )
        gC = 0.5d0*( wk(i+1)-wk(i-1))
        if( gA*gB .le. 0 ) then
           grad = 0.d0
        else
           if( gA .gt. 0 ) then
              grad = min(2*gA,2*gB,gC)
           else
              grad = max(2*gA,2*gB,gC)
           endif
        endif
        wR(i-1) = wk(i) - 0.5d0 * grad
        wL(i)   = wk(i) + 0.5d0 * grad
     enddo
     do i=ix,ix
        wR(i-1) = wk(i)
     enddo
     
  else
     write(6,*) 'unknown limiter type'
     stop
     
  endif
  
  return
end subroutine limiter


==> Ancillary_files/src90/model.f90 <==
subroutine model(Ud,Um,Ue,Ub,margin,x,dx,ix)
  implicit none
  real(8) :: Ud(ix), Um(ix,3), Ue(ix), Ub(ix,3)
  real(8) :: x(ix), dx
  integer :: ix, margin
  integer :: i, izero
  real(8) :: ro, ux, uy, uz, u0, pr, bx, by, bz
  real(8) :: b2, bu
  real(8), parameter :: roL = 0.1d0
  real(8), parameter :: prL = 10.d0
  real(8), parameter :: uxL = 0.d0, uyL = 0.d0, uzL = sqrt(48.d0)
  real(8), parameter :: byL = 0.d0, bzL = 0.d0
  real(8), parameter :: roR = 1.d0
  real(8), parameter :: prR = 1.d0
  real(8), parameter :: uxR = 0.d0, uyR = 0.d0, uzR = 0.d0
  real(8), parameter :: byR = 0.d0, bzR = 0.d0

! grid
  dx=0.4d0/real(ix-margin*2)
  izero=ix/2
  x(izero)=-dx/2
  do i=izero+1,ix
     x(i) = x(i-1)+dx
  enddo
  do i=izero-1,1,-1
     x(i) = x(i+1)-dx
  enddo

! initial condition
  write(6,*) '[Left]'
  write(6,999) roL, prL, uzL, byL, bzL
  write(6,*) '[Right]'
  write(6,999) roR, prR, uzR, byR, bzR
999 format ('ro:', 1p, e10.3, ' pr:', 1p, e10.3, ' uz:', 1p, e10.3, &
         ' by:', 1p, e10.3, ' bz:', 1p, e10.3 )

  do i=1,ix
!    left
     if ( x(i) .lt. 0.d0 ) then
        ro = roL
        pr = prL
        ux = uxL
        uy = uyL
        uz = uzL
        by = byL
        bz = bzL
!     right
     else
        ro = roR
        pr = prR
        ux = uxR
        uy = uyR
        uz = uzR
        by = byR
        bz = bzR
     endif

     bx = 0
     b2 = bx*bx + by*by + bz*bz
     bu = bx*ux + by*uy + bz*uz
     u0 = sqrt(1.d0+ux**2+uy**2+uz**2)
     Ud(i)   = u0 * ro
     Um(i,1) = u0 * ( ro + 4.d0 * pr ) * ux + (b2*ux - bu*bx)/u0
     Um(i,2) = u0 * ( ro + 4.d0 * pr ) * uy + (b2*uy - bu*by)/u0
     Um(i,3) = u0 * ( ro + 4.d0 * pr ) * uz + (b2*uz - bu*bz)/u0
     Ue(i)   = u0*u0*(ro+4*pr)-pr + b2 - 0.5d0*(b2+bu**2)/(u0**2)
     Ub(i,1) = bx
     Ub(i,2) = by
     Ub(i,3) = bz
  enddo
     
  return
end subroutine model


==> Ancillary_files/src90/output.f90 <==
subroutine output(filename,ix,t,x,Ud,Um,Ue,Ub,Vd,Vv,Vp)
  implicit none
  real(8) :: x(ix)
  real(8) :: Ud(ix), Um(ix,3), Ue(ix)
  real(8) :: Ub(ix,3)
  real(8) :: Vd(ix), Vv(ix,3), Vp(ix)
  real(8) :: u0(ix),ux(ix),uy(ix),uz(ix)
  real(8) :: ex(ix),ey(ix),ez(ix)
  real(8) :: pt(ix)
  real(8) :: t
  integer :: ix, i
  character*256 :: filename      

!  open(16,file=filename,form='unformatted')
  open(16,file=filename)
  write(16,*) '# x(1),ro(2),pr(3),v(4-6),u(7-9),u0(10),',&
       'B(11-13),E(14-16),pr_t(17)'
  do i=1,ix
     u0(i) = 1.d0 / sqrt(1.d0 - (Vv(i,1)**2+Vv(i,2)**2+Vv(i,3)**2))
     ux(i) = u0(i)*Vv(i,1)
     uy(i) = u0(i)*Vv(i,2)
     uz(i) = u0(i)*Vv(i,3)
     ex(i) = Ub(i,2)*Vv(i,3)-Ub(i,3)*Vv(i,2)
     ey(i) = Ub(i,3)*Vv(i,1)-Ub(i,1)*Vv(i,3)
     ez(i) = Ub(i,1)*Vv(i,2)-Ub(i,2)*Vv(i,1)
     pt(i) = Vp(i) + 0.5d0 * ( &
          ( Ub(i,1)**2+Ub(i,2)**2+Ub(i,3)**2 ) * &
          ( 1.d0 - (Vv(i,1)**2+Vv(i,2)**2+Vv(i,3)**2) ) + &
          (Ub(i,1)*Vv(i,1)+Ub(i,2)*Vv(i,2)+Ub(i,3)*Vv(i,3))**2 &
          )
     write(16,999) x(i), Vd(i), Vp(i), Vv(i,1), Vv(i,2), Vv(i,3), &
          ux(i),uy(i),uz(i),u0(i), &
          Ub(i,1),Ub(i,2),Ub(i,3),ex(i),ey(i),ez(i),pt(i)
999  format(17(1x,1p,e12.4e3))
  enddo
  close(16)

  return
end subroutine output


==> Ancillary_files/src90/rk21.f90 <==
subroutine rk21(wk,wk1,wF,dt,dx,ix)
  implicit none
  real(8) :: wk(ix)
  real(8) :: wk1(ix)
  real(8) :: wF(ix)
  real(8) :: dt, dx, dtx
  integer :: i, ix

  dtx = dt/dx
!  dtx = dt
!  write(6,*) dt, dx, dtx
  wk1(1) = wk(1)
  do i=2,ix-1
     wk1(i) = wk(i) + dtx * ( wF(i-1) - wF(i) )
  enddo
  wk1(ix) = wk(ix)

  return
end subroutine rk21


==> Ancillary_files/src90/rk22.f90 <==
subroutine rk22(wk,wk1,wF,dt,dx,ix)
  implicit none
  real(8) :: wk(ix)
  real(8) :: wk1(ix)
  real(8) :: wF(ix)
  real(8) :: dt, dx, dtx
  integer :: i, ix

  dtx = dt/dx
  do i=2,ix-1
     wk(i) = 0.5d0*( wk(i)+wk1(i) + dtx * ( wF(i-1) - wF(i) ))
  enddo
  
  return
end subroutine rk22


==> Ancillary_files/src90/u2v.f90 <==
subroutine u2v(Ud,Um,Ue,Ub,Vd,Vv,Vp,ix)
!-----------------------------------------------------------------------
!     Gamma-law version of Mignone & McKinney (2007)'s inversion scheme
!     See also PLUTO (Mignone et al. 2007 ApJS)
!-----------------------------------------------------------------------
!     2009/07/27  S. Zenitani
!-----------------------------------------------------------------------
  implicit none
  integer, parameter :: loop_max = 50        ! Usually 10-20 is OK.
  real(8), parameter :: threshold = 1.0d-13  ! May be computer-dependent
  real(8) :: Ud(ix)    ! density          [input]
  real(8) :: Um(ix,3)  ! momentum density [input]
  real(8) :: Ue(ix)    ! energy density   [input]
  real(8) :: Ub(ix,3)  ! magnetic field   [input]
  real(8) :: Vd(ix)    ! proper density  [output]
  real(8) :: Vv(ix,3)  ! 3-velocity      [output]
  real(8) :: Vp(ix)    ! proper pressure [output]
  integer :: ix
!-----------------------------------------------------------------------
  integer :: i, j, izero
  real(8) :: B2, M2, S, S2, W, W2, W3, S2_W2
  real(8) :: var1, var2, v2, u0, u02
  real(8) :: dv2_dW, chi, dchi_dW, dfW, dW, fW
  real(8) :: ro, pr
      
  do i=1,ix
     B2 = dot_product( Ub(i,1:3), Ub(i,1:3) )
     M2 = dot_product( Um(i,1:3), Um(i,1:3) )
     S  = dot_product( Ub(i,1:3), Um(i,1:3) )
     S2 = S*S
     
     var1 = - 4 * ( Ue(i) - B2 )
     var2 = M2 + ( B2 - 2*Ue(i) )*B2
     W = ( - var1 + sqrt(var1**2 - 12*var2))/6.d0
     if( W.lt.Ud(i) ) then
        W = Ud(i)
     elseif( W.gt.(4.d0/3.d0)*(Ue(i)-B2/2.d0) ) then
        W = (4.d0/3.d0)*(Ue(i)-B2/2.d0)
     endif
     
! ---- iteration loop ----
     do j=1,loop_max

        W2 = W*W
        W3 = W2*W
        S2_W2 = S2/W2
        var1  = W + B2

        v2 = (M2 + S2_W2*(var1 + W))/(var1*var1)
        if( v2.gt.1 )then
           write(6,*) 'stop: v2 > 1', j, 'th iteration'
           stop
        endif

        u02 = 1.d0 / (1.d0 - v2)
        u0  = sqrt(u02)
        
        dv2_dW  = ( S2*(3*W*var1 + B2*B2) + M2*W3 ) * (-2) / W3 / (var1**3)
        chi = (W - Ud(i)*u0) * (1.d0 - v2)
        ro  = Ud(i)/u0
        dchi_dW =  1.d0 - v2 - 0.5d0*u0*(Ud(i) + 2*chi*u0)*dv2_dW
        pr = 0.25d0*chi

        fW  = W - pr + 0.5d0*(1.d0 + v2)*B2 - 0.5d0*S2_W2 - Ue(i)
        dfW = 1.d0 - 0.25d0*dchi_dW + 0.5d0*B2*dv2_dW + S2/W3
        dW = fW/dfW

        W = W - dW
!        write(6,*) j, ' W, dW, dW/W', W, dW, dW/W
        if (abs(dW).lt.(threshold*W)) then
           if( pr.gt.0.d0 ) then
              goto 1000
           endif
        endif
        if( j.eq.loop_max ) then
           write(6,*) 'No convergence'
           write(6,*) 'U: ', i, Ud(i), Ue(i), Um(i,1), Um(i,2), Um(i,3)
           stop
        endif

     enddo
1000 continue
! ---- iteration loop ----

!     write(6,*) 'error: ', abs(dW)/W

     var1 = 1.d0/(W + B2)
     var2 = S/W

     Vp(i)   = pr
     Vv(i,1:3) = var1*( Um(i,1:3) + var2*Ub(i,1:3) )
     v2 = dot_product( Vv(i,1:3), Vv(i,1:3) )
     if( v2 .ge. 1 ) then
        write(6,*) 'error: superluminous velocity', i, v2
        stop
     endif
     Vd(i) = Ud(i)*sqrt( 1.d0 - v2 )
     
  enddo

  return
end subroutine u2v


==> Ancillary_files/src90/v2f.f90 <==
subroutine v2f(Vd,Vv,Vp,Ub,Fd,Fm,Fe,Fb,ix,is,ie)
  implicit none
  real(8) :: Vd(ix), Vv(ix,3), Vp(ix)  ! primitive variables (V) [input]
  real(8) :: Ub(ix,3)                  ! magnetic field (U) [input]
  real(8) :: Fd(ix), Fm(ix,3), Fe(ix), Fb(ix,3) ! numerical flux (F) [output]
  integer :: ix, is, ie
  integer :: i
  real(8) :: v2, u02, u0, W, B2, vB
  
  do i=is,ie

     v2 = dot_product( Vv(i,1:3), Vv(i,1:3) )
     u02 = 1.d0 / ( 1.d0 - v2 )
     u0  = sqrt( u02 )
     W   = u02 * ( Vd(i) + 4.d0 * Vp(i) )
     vB = dot_product( Ub(i,1:3), Vv(i,1:3) )
     B2 = dot_product( Ub(i,1:3), Ub(i,1:3) )
     
     Fd(i)   = u0 * Vd(i) * Vv(i,1)
     Fm(i,1) = (W+B2) * Vv(i,1)*Vv(i,1) + Vp(i) &
          - 2*vB*( Ub(i,1)*Vv(i,1) ) &
          + 0.5d0*( B2*(1.d0-v2) + vB**2 )
     Fm(i,2) = (W+B2) * Vv(i,1)*Vv(i,2) - (1-v2)*Ub(i,1)*Ub(i,2) &
          - vB*( Ub(i,1)*Vv(i,2)+Ub(i,2)*Vv(i,1) )
     Fm(i,3) = (W+B2) * Vv(i,1)*Vv(i,3) - (1-v2)*Ub(i,1)*Ub(i,3) &
          - vB*( Ub(i,1)*Vv(i,3)+Ub(i,3)*Vv(i,1) )
     Fe(i)   = (W+B2) * Vv(i,1) - vB * Ub(i,1)
     Fb(i,1) = 0.d0
     Fb(i,2) = Vv(i,1)*Ub(i,2)-Ub(i,1)*Vv(i,2)
     Fb(i,3) = Vv(i,1)*Ub(i,3)-Ub(i,1)*Vv(i,3)
     
  enddo

  return
end subroutine v2f


==> Ancillary_files/src90/v2u.f90 <==
subroutine v2u(Vd,Vv,Vp,Ub,Ud,Um,Ue,ix,is,ie)
  implicit none
  real(8) :: Vd(ix), Vv(ix,3), Vp(ix)  ! primitive variables (V) [input]
  real(8) :: Ub(ix,3)                  ! magnetic field (U) [input]
  real(8) :: Ud(ix), Um(ix,3), Ue(ix)  ! conserved variables (U) [output]
  integer :: ix, is, ie
  integer :: i
  real(8) :: v2, u02, u0, W, B2, vB

  do i=is,ie
     
     v2 = dot_product( Vv(i,1:3), Vv(i,1:3) )
     u02= 1.d0 / ( 1.d0 - v2 )
     u0 = sqrt( u02 )
     W  = u02 * ( Vd(i) + 4.d0 * Vp(i) )
     vB = dot_product( Ub(i,1:3), Vv(i,1:3) )
     B2 = dot_product( Ub(i,1:3), Ub(i,1:3) )
     
     Ud(i)   = u0 * Vd(i)
     Um(i,1:3) = (W+B2) * Vv(i,1:3) - vB * Ub(i,1:3)
     Ue(i)   = W - Vp(i) + 0.5d0*( (1.d0+v2)*B2 - vB**2 )

  enddo

  return
end subroutine v2u

